Techniques for Constructing Efficient Lock-free Data Structures

Building a library of concurrent data structures is an essential way to simplify the difficult task of developing concurrent software. Lock-free data structures, in which processes can help one another to complete operations, offer the following progress guarantee: If processes take infinitely many steps, then infinitely many operations are performed. Handcrafted lock-free data structures can be very efficient, but are notoriously difficult to implement. We introduce numerous tools that support the development of efficient lock-free data structures, and especially trees.

==> chap-desc/code.c <==
// User defined macros 
#define SEQPTR_WIDTH_TID 10 //log2(max number of threads) @\label{code-transformation-user-macros-start}@
#define WIDTH_MUTABLE 0//log2(max mutable fields)  @\label{code-transformation-user-macros-end}@
descType1 *descArray1; //user defined descriptor arrays
descType2 *descArray2;
...

// Transformation internal macros
#define SEQPTR_OFFSET_USER 0 @\label{code-transformation-width-offset-begin}@
#define SEQPTR_WIDTH_USER 3 
#define SEQPTR_OFFSET_TID  SEQPTR_WIDTH_USER
#define WIDTH_WORD 64
#define WIDTH_SEQ (WIDTH_WORD - max(SEQPTR_WIDTH_TID \
    + SEQPTR_WIDTH_USER, WIDTH_MUTABLE))
#define OFFSET_SEQ (WIDTH_WORD - WIDTH_SEQ) @\label{code-transformation-width-offset-end}@

#define MASK(offset, width) @\label{code-transformation-mask}@
    (((1<<(offset + width))-1) & ~(((1<<offset)-1)))
#define GET(word, offset, width) \ @\label{code-transformation-get}@
    ((word & MASK(offset, width)) >> offset)    
    
#define GET_SEQ(seqptrOrSeqAndMutable) \ @\label{code-transformation-gets-start}@
    (seqptrOrSeqAndMutable >> OFFSET_SEQ) 
#define SEQPTR_GET_TID(seqptr) \
    (GET(seqptr, SEQPTR_OFFSET_TID, SEQPTR_WIDTH_TID)) 
#define SEQPTR_GET_USER(seqptr) \
    (GET(seqptr, SEQPTR_OFFSET_USER, SEQPTR_WIDTH_USER)) @\label{code-transformation-gets-end}@
#define SEQPTR_GET_PTR(descArray, seqptr) \ @\label{code-transformation-get-ptr}@
    (&descArray[SEQPTR_GET_TID(seqptr)])
#define DESC_GET_MUTABLE(seqAndMutable, mask, offset) \
    ((seqAndMutable & mask)>>offset)
    
// user macros     
#define DESC_NEW(descArray, tid, newMutableBits) \  @\label{code-transformation-desc-new}@
    &descArray[tid]; { \ @\label{code-transformation-desc-new-return}@
    descArray[tid].seqAndMutable = \
        (descArray[tid].seqAndMutable \
            & MASK(OFFSET_SEQ,WIDTH_SEQ)) \
        + (1<<OFFSET_SEQ) | newMutableBits; \
    memory_barrier(); \
}

#define DESC_INITIALIZED(descArray, tid) \ @\label{code-transformation-desc-init}@
    descArray[tid].seqAndMutable += (1<<OFFSET_SEQ);
   
#define SEQPTR_NEW(descArray, tid) \ @\label{code-transformation-seqptr-new}@
    ((descArray[tid].seqAndMutable \
        & MASK(OFFSET_SEQ, WIDTH_SEQ)) \
        | (tid<<SEQPTR_OFFSET_TID))

#define DESC_READ_IMMUTABLE(result, descArray, \ @\label{code-transformation-read-immutable}@
                            fldName, seqptr) \ 
    SEQPTR_GET_PTR(descArray, seqptr)->fldName; { \
    result = GET_SEQ(descArray[tid]->seqAndMutable) \
          == GET_SEQ(seqptr); \
}    
    
#define DESC_SNAPSHOT(result, descType, descArray, \ @\label{code-transformation-snapshot}@
                      descDest, seqptr, sz) { \
    descType *src = SEQPTR_GET_PTR(descArray, seqptr); \
    memcpy(descDest, src, sz); \
    result = GET_SEQ(src->seqAndMutable) == GET_SEQ(seqptr); \
}

#define DESC_READ_MUTABLE(result, descArray, fldDest, \ @\label{code-transformation-read-mutable}@
                          seqptr, mask, offset) { \
    word_t seqAndMutable = \
        SEQPTR_GET_PTR(descArray, seqptr)->seqAndMutable; \
    result = GET_SEQ(seqAndMutable) == GET_SEQ(seqptr); \
    fldDest = DESC_GET_MUTABLE(seqAndMutable, mask, offset); \
}

#define DESC_WRITE_MUTABLE(result, descType, descArray, \ @\label{code-transformation-write-mutable}@
                           seqptr, val, mask, offset) { \
    descType *src = SEQPTR_GET_PTR(descArray, seqptr); \
    word_t v = src->seqAndMutable; \
    while (GET_SEQ(v) == GET_SEQ(seqptr) \
            && DESC_GET_MUTABLE(v, mask, offset) != val \
            && !CAS(&src->seqAndMutable, v, \
                    (v & ~mask) | (val<<offset))) { \
        v = src->seqAndMutable; \
    } \
    result = GET_SEQ(v) == GET_SEQ(seqptr); \
}

#define DESC_CAS_MUTABLE(result, descType, descArray, \  @\label{code-transformation-cas-mutable}@
                         seqptr, exp, val, mask, offset) { \
    descType *src = SEQPTR_GET_PTR(descArray, seqptr); \
    word_t v = src->seqAndMutable; \
    while (1) { \
        if (GET_SEQ(v) != GET_SEQ(seqptr)) { \
            result = FAILED; \
            break; \
        } \
        if (result = CAS(&src->seqAndMutable, \
                (v & ~mask) | exp, \
                (v & ~mask) | (val<<offset))) { \
            break; \
        } \
        v = src->seqAndMutable; \
        if (DESC_GET_MUTABLE(v, mask, offset) != exp) { \
            result = false; \
            break; \
}   }   }

==> chap-desc/dcss_diff_code.c <==
+ #define seqptr_t uintptr_t @\label{code-dcss-ruse-seqptr-define}@
  #define flaggedptr_t uintptr_t
  #define dcssptr_t dcssdesc_t*

+ #define SEQPTR_WIDTH_TID 10  @\label{code-dcss-ruse-width-tid}@
+ #define WIDTH_MUTABLE 0 @\label{code-dcss-ruse-width-mutable}@

  #define FLAG_BIT 0x1
+ #define MUTABLE_BIT 0x0 @\label{code-dcss-ruse-initial-mutable}@

  struct dcssdesc_t {
+     casword_t volatile seqAndMutable; @\label{code-dcss-ruse-seq-and-mutable}@
      casword_t volatile * volatile addr1;
      casword_t volatile exp1;
      casword_t volatile * volatile addr2;
      casword_t volatile exp2;
      casword_t volatile new2;
  };

+ dcssdesc_t *descArray;  @\label{code-dcss-ruse-array}@

  static bool isFlagged(casword_t val) {
      return (val & FLAG_BIT);
  }

  static dcssptr_t unflag(flaggedptr_t fptr) {
      return (dcssptr_t) ((casword_t) fptr & ~FLAG_BIT);
  }

  static flaggedptr_t flag(dcssptr_t ptr) {
      return (flaggedptr_t) ((casword_t) ptr | FLAG_BIT);
  }

+ void dcssHelp(flaggedptr_t fptr, bool isOwner) {
- void dcssHelp(flaggedptr_t fptr) {
+     seqptr_t seqptr = unflag(fptr); @\label{code-dcss-reuse-help-unflag}@
-     dcssptr_t ptr = unflag(fptr); @\label{code-dcss-throw-help-unflag}@

+     if (isOwner) { // owner does not need a snapshot
+         ptr = descArray[tid]; @\label{code-dcss-reuse-help-isowner}@
+     } else {
+         dcssdesc_t newSnapshot; @\label{code-dcss-reuse-help-notowner-begin}@
+         bool result;
+         DESC_SNAPSHOT(result, dcssdesc_t, descArray, 
+                 &newSnapshot, seqptr, sizeof(dcssdesc_t));
+         if (!result) return;
+         ptr = &newSnapshot; @\label{code-dcss-reuse-help-notowner-end}@
+     }

      casword_t v = *(ptr->addr1); @\label{code-dcss-throw-help-read-a1}@
      if (v == ptr->exp1) { @\label{code-dcss-throw-help-compare-a1}@
          CAS(ptr->addr2, (casword_t) flag(ptr), ptr->new2); @\label{code-dcss-throw-help-cas-new}@
      } else {
          CAS(ptr->addr2, (casword_t) flag(ptr), ptr->exp2); @\label{code-dcss-throw-help-cas-old}@
      }
  }

  casword_t DCSS(casword_t* a1, casword_t e1, 
                 casword_t* a2, casword_t e2, casword_t n2){   
+     dcssptr_t ptr = DESC_NEW(descArray, tid, MUTABLE_BIT); @\label{code-dcss-reuse-allocate}@
-     dcssptr_t ptr = new dcssdesc_t(); @\label{code-dcss-throw-allocate}@
      ptr->addr1 = a1; ptr->exp1 = e1;
      ptr->addr2 = a2; ptr->exp2 = e2; ptr->new2 = n2; @\label{code-dcss-throw-init-end}@
+     DESC_INITIALIZED(descArray, tid); @\label{code-dcss-reuse-initialized}@
+     seqptr_t seqptr = SEQPTR_NEW(descArray, tid, FLAG_BIT); @\label{code-dcss-reuse-flag}@
+     flaggedptr_t fptr = flag(seqptr); @\label{code-dcss-reuse-flag}@
-     flaggedptr_t fptr = flag(ptr); @\label{code-dcss-throw-flag}@
      casword_t r;
      do {
          r = CAS(ptr->addr2, ptr->exp2, (casword_t) fptr); @\label{code-dcss-throw-publish-cas}@
          if (isFlagged(r)) { @\label{code-dcss-throw-dcss-is-flagged}@
+             dcssHelp(r, false);
-             dcssHelp(r); @\label{code-dcss-throw-dcss-help}@
          }
      } while (isFlagged(r));
+     if (r == ptr->exp2) dcssHelp(fptr, true);  @\label{code-dcss-reuse-dcss-finish}@
-     if (r == ptr->exp2) dcssHelp(fptr);  @\label{code-dcss-throw-dcss-finish}@
      return r; @\label{code-dcss-throw-dcss-return}@
  }

  casword_t dcssRead(casword_t volatile * addr) {
      casword_t r;
      do {
          r = *addr;  @\label{code-dcss-throw-read-read}@
          if (isFlagged(r)) {  @\label{code-dcss-throw-read-is-flagged}@
+             dcssHelp(r, false);
-             dcssHelp(r); @\label{code-dcss-throw-read-help}@
          }
      } while (isFlagged(r));
      return r; @\label{code-dcss-throw-read-return}@
  }

==> chap-desc/dcss_reuse_code-old.c <==
#define seqptr_t uintptr_t
#define dcssptr_t dcssdesc_t*

#define SEQPTR_WIDTH_TID 10 
#define WIDTH_MUTABLE 0

dcssdesc_t *descArray; 

#define FLAG_BIT 0x1
#define MUTABLE_BIT 0x0

struct dcssdesc_t {
    volatile seqandbits_t seqAndBits;
    casword_t volatile * volatile addr1;
    casword_t volatile old1;
    casword_t volatile * volatile addr2;
    casword_t volatile old2;
    casword_t volatile new2;
};

static bool isFlagged(casword_t val) {
    return (val & FLAG_BIT);
}
  
void dcssHelpOther(seqptr_t sptr) {
    dcssdesc_t newSnapshot;
    int result; 
    DESC_SNAPSHOT(result, dcssdesc_t, descArray, 
                  &newSnapshot, sptr, sizeof(dcssdesc_t));
    if (result) {
        dcssHelp(sptr, &newSnapshot);
    } 
} 
 
void dcssHelp(seqptr_t sptr, dcssptr_t snapshot) {
    casword_t v = *(snapshot->addr1);
    if (v == ptr->old1) { 
        CAS(snapshot->addr2, (casword_t) sptr, snapshot->new2);
    } else {
        CAS(snapshot->addr2, (casword_t) sptr, snapshot->old2);
    }
}

casword_t DCSS(const int tid, casword_t* a1, casword_t o1, 
               casword_t* a2, casword_t o2, casword_t n2){    
    dcssptr_t ptr = DESC_NEW(descArray, tid, MUTABLE_BIT);
    ptr->addr1 = a1;
    ptr->old1 = o1;
    ptr->addr2 = a2;
    ptr->old2 = o2;
    ptr->new2 = n2;
    DESC_INITIALIZED(descArray, tid);
    seqptr_t sptr = SEQPTR_NEW(descArray, tid, FLAG_BIT);
    casword_t r;
    do {
        r = CAS(ptr->addr2, ptr->old2, (casword_t) sptr);
        if (isFlagged(r)) {
            dcssHelpOther((seqptr_t) r);
        }
    } while (isFlagged(r));
    if (r == ptr->old2) dcssHelp(sptr, ptr); 
    return r;
}

casword_t dcssRead(casword_t volatile * addr) {
    casword_t r;
    do {
        r = *addr;
        if (isFlagged(r)) {
            dcssHelpOther((seqptr_t) r);
        }
    } while (isFlagged(r));
    return r;
}

==> chap-desc/dcss_reuse_code.c <==
#define flaggedptr_t uintptr_t
#define dcssptr_t dcssdesc_t*

#define FLAG_BIT 0x1

struct dcssdesc_t {
    word volatile * volatile addr1;
    word volatile exp1;
    word volatile * volatile addr2;
    word volatile exp2;
    word volatile new2;
};

static bool isFlagged(word val) {
    return (val & FLAG_BIT);
}
 
static dcssptr_t unflag(flaggedptr_t fptr) {
    return (dcssptr_t) ((word) fptr & ~FLAG_BIT);
}

static flaggedptr_t flag(dcssptr_t ptr) {
    return (flaggedptr_t) ((word) ptr | FLAG_BIT);
}

void dcssHelp(flaggedptr_t fptr) {
    dcssptr_t ptr = unflag(fptr);
*   dcssdesc_t snapshot = readDesc(ptr);
*   if (!snapshot) return; 
*   word v = *(snapshot->addr1);
*   if (v == snapshot->exp1) { 
*       CAS(snapshot->addr2, (word) fptr, snapshot->new2);
    } else {
*       CAS(snapshot->addr2, (word) fptr, snapshot->exp2);
    }
}

word DCSS(const int tid, word* a1, word e1, 
               word* a2, word e2, word n2){    
    dcssptr_t ptr = newDes();
    initDesc(ptr,a1,e1,a2,e2,n2);
    flaggedptr_t fptr = flag(dcssptr);
    word r;
    do {
        r = CAS(a2, e2, (word) fptr);
        if (isFlagged(r)) {
            dcssHelp(r);
        }
    } while (isFlagged(r));
    if (r == e2) dcssHelp(fptr); 
    return r;
}

word dcssRead(word volatile * addr) {
    word r;
    do {
        r = *addr;
        if (isFlagged(r)) {
            dcssHelp(r);
        }
    } while (isFlagged(r));
    return r;
}

==> chap-desc/dcss_semantics.c <==
#define casword_t uintptr_t

casword_t DCSS(casword_t* a1, casword_t e1, 
               casword_t* a2, casword_t e2, casword_t n2){
  casword_t r = *a2;
  if ((r==o2)&&(*a1==o1)) *a2 = n2; 
  return r; 
}

==> chap-desc/dcss_throwaway_code-old.c <==
#define flaggedptr_t uintptr_t
#define dcssptr_t dcssdesc_t*

#define FLAG_BIT 0x1

struct dcssdesc_t {
    casword_t volatile * volatile addr1;
    casword_t volatile exp1;
    casword_t volatile * volatile addr2;
    casword_t volatile exp2;
    casword_t volatile new2;
};

static bool isFlagged(casword_t val) {
    return (val & FLAG_BIT);
}

static dcssptr_t unflag(flaggedptr_t fptr) {
    return (dcssptr_t) ((casword_t) fptr & ~FLAG_BIT);
}

static flaggedptr_t flag(dcssptr_t ptr) {
    return (flaggedptr_t) ((casword_t) ptr | FLAG_BIT);
}

void dcssHelp(flaggedptr_t fptr) {
    dcssptr_t ptr = unflag(fptr);
    casword_t v = *(ptr->addr1); @\label{code-dcss-throw-help-read-a1}@
    if (v == ptr->exp1) {  @\label{code-dcss-throw-help-compare-a1}@
        CAS(ptr->addr2, (casword_t) fptr, ptr->new2); @\label{code-dcss-throw-help-cas-new}@
    } else {
        CAS(ptr->addr2, (casword_t) fptr, ptr->exp2); @\label{code-dcss-throw-help-cas-old}@
    }
}



casword_t DCSS(casword_t* a1, casword_t e1, 
               casword_t* a2, casword_t e2, casword_t n2){
    dcssptr_t ptr = new dcssdesc_t(); @\label{code-dcss-throw-allocate}@
    ptr->addr1 = a1; ptr->exp1 = e1;
    ptr->addr2 = a2; ptr->exp2 = e2; ptr->new2 = n2; @\label{code-dcss-throw-init-end}@
    flaggedptr_t fptr = flag(dcssptr); @\label{code-dcss-throw-flag}@
    casword_t r;
    do { @\label{code-dcss-throw-do}@
        r = CAS(a2, e2, (casword_t) fptr); @\label{code-dcss-throw-publish-cas}@
        if (isFlagged(r)) { @\label{code-dcss-throw-dcss-is-flagged}@
            dcssHelp(r); @\label{code-dcss-throw-dcss-help}@
        }
    } while (isFlagged(r)); @\label{code-dcss-throw-while}@
    if (r == e2) dcssHelp(fptr);  @\label{code-dcss-throw-dcss-finish}@
    return r; @\label{code-dcss-throw-dcss-return}@
}

casword_t dcssRead(casword_t volatile * addr) {
    casword_t r;
    do {
        r = *addr;  @\label{code-dcss-throw-read-read}@
        if (isFlagged(r)) {  @\label{code-dcss-throw-read-is-flagged}@
            dcssHelp(r); @\label{code-dcss-throw-read-help}@
        }
    } while (isFlagged(r));
    return r; @\label{code-dcss-throw-read-return}@
}

==> chap-desc/dcss_throwaway_code.c <==
#define flaggedptr_t uintptr_t
#define dcssptr_t dcssdesc_t*

#define FLAG_BIT 0x1

struct dcssdesc_t {
    word volatile * volatile addr1;
    word volatile exp1;
    word volatile * volatile addr2;
    word volatile exp2;
    word volatile new2;
};

static bool isFlagged(word val) {
    return (val & FLAG_BIT);
}

static dcssptr_t unflag(flaggedptr_t fptr) {
    return (dcssptr_t) ((word) fptr & ~FLAG_BIT);
}

static flaggedptr_t flag(dcssptr_t ptr) {
    return (flaggedptr_t) ((word) ptr | FLAG_BIT);
}

void dcssHelp(flaggedptr_t fptr) {
    dcssptr_t ptr = unflag(fptr);
    word v = *readDescField(ptr,addr1); @\label{code-dcss-throw-help-read-a1}@
    word addr2 = readDescField(ptr->addr2);
    if (v == readDescField(ptr,exp1)) {  @\label{code-dcss-throw-help-compare-a1}@
        CAS(addr2, (word) fptr, readDescField(ptr,new2)); @\label{code-dcss-throw-help-cas-new}@
    } else {
        CAS(addr2, (word) fptr, readDescField(ptr,exp2)); @\label{code-dcss-throw-help-cas-old}@
    }
}


word DCSS(word* a1, word e1, 
               word* a2, word e2, word n2){
    dcssptr_t ptr = newDes(); @\label{code-dcss-throw-allocate}@
    initDesc(ptr,a1,e1,a2,e2,n2); @\label{code-dcss-throw-init-end}@
    flaggedptr_t fptr = flag(dcssptr); @\label{code-dcss-throw-flag}@
    word r;
    do { @\label{code-dcss-throw-do}@
        r = CAS(a2, e2, (word) fptr); @\label{code-dcss-throw-publish-cas}@
        if (isFlagged(r)) { @\label{code-dcss-throw-dcss-is-flagged}@
            dcssHelp(r); @\label{code-dcss-throw-dcss-help}@
        }
    } while (isFlagged(r)); @\label{code-dcss-throw-while}@
    if (r == e2) dcssHelp(fptr);  @\label{code-dcss-throw-dcss-finish}@
    return r; @\label{code-dcss-throw-dcss-return}@
}

word dcssRead(word volatile * addr) {
    word r;
    do {
        r = *addr;  @\label{code-dcss-throw-read-read}@
        if (isFlagged(r)) {  @\label{code-dcss-throw-read-is-flagged}@
            dcssHelp(r); @\label{code-dcss-throw-read-help}@
        }
    } while (isFlagged(r));
    return r; @\label{code-dcss-throw-read-return}@
}

==> chap-desc/kcas_throwaway_code.c <==
static bool isRdcss(casword_t val) {
    return (val & 0x1);
}

static rdcsstagptr_t getRdcssTagged(rdcssptr_t ptr) {
    return (rdcsstagptr_t) ((casword_t) ptr | 0x1);
}

static dcssptr_t unpackRdcssPtr(rdcsstagptr_t tagptr) {
    return (rdcssptr_t) ((casword_t) tagptr & ~3);
}

static bool isKcas(casword_t val) {
    return (val & 0x2);
}

static kcastagptr_t getKcasTagged(kcasptr_t ptr) {
    return (kcastagptr_t) ((casword_t) ptr | 0x2);
}

static kcasptr_t unpackKcasPtr(kcastagptr_t tagptr) {
    return (kcasptr_t) ((casword_t) tagptr & ~3);
}

bool help(kcastagptr_t tagptr, kcasptr_t ptr) {
    // phase 1: "locking" addresses for this kcas
    int newstate;
    int numEntries = readDescField(ptr,numEntries);
    if (readDescField(ptr,state) == KCAS_STATE_UNDECIDED) {
        newstate = KCAS_STATE_SUCCEEDED;
        for (int i = 1; i < numEntries; i++) {
retry_entry:
            addr1 = readDescField(ptr,state);
            addr2 = readDescField(ptr,entries[i].addr); 
            old2 = readDescField(ptr,entries[i].oldval);
            new2 = (casword_t) tagptr;
            casword_t val = DCSS(addr1,KCAS_STATE_UNDECIDED,addr2,old2,new2)
            
            // check for failure of rdcss and handle it
            if (isKcas(val)) {
                // if rdcss failed because of a /different/ kcas, we help it
                if (val != (casword_t) tagptr) {
                    kcasptr_t otherKcasptr = unpackKcasPtr<K,NPROC>((kcastagptr_t) val);
                    help(tid, (kcastagptr_t) val, otherKcasptr, true);
                    goto retry_entry;
                }
            } else {
                if (val != readDescField(ptr,entries[i].oldval)) {
                    newstate = KCAS_STATE_FAILED;
                    break;
                }
            }
        }
        casDescField(ptr,state,KCAS_STATE_UNDECIDED,newstate);
    }

    // phase 2 (all addresses are now "locked" for this kcas)
    bool succeeded = (readDescField(ptr,state) == KCAS_STATE_SUCCEEDED);
    for (int i = 0; i < numEntries; i++) {
        casword_t newval = succeeded ? readDescField(ptr,entries[i].newval) : readDescField(ptr,entries[i].oldval);
        CAS(readDescField(ptr,entries[i].addr), (casword_t) tagptr, newval);
    }
    return succeeded;
}


int KCAS(addr1, exp1, new1, ...) {
    kcasptr_t ptr = newDes();
    initDesc(ptr,addr1,exp1,new1,...);
    kcastagptr_t tagptr = getKcasTagged<K,NPROC>(ptr);
    return result = help(tagptr, ptr);
}


casword_t kcasRead(const int tid, casword_t volatile * addr) {
    casword_t r;
    do {
        r = dcssRead(tid, addr); 
        if (isKcas(r)) {
            kcasptr_t otherKcasptr = unpackKcasPtr((kcastagptr_t) r);
            help((kcastagptr_t) r, otherKcasptr);
        }
    } while (isKcas(r));
    return r;
}

==> chap-desc/weak-ADT.c <==
dptr          newDesc(); @\label{code-adt-new}@
void          initDesc(des,fields); @\label{code-adt-publish-val}@
(bool,desc_t) readDesc(des); @\label{code-adt-read}@
(bool,word)   readDescField(des,field_name); @\label{code-adt-read-field}@
void          writeDescField(des,field_name,val); @\label{code-adt-write}@
(bool,word)   casDescField(des,field_name,exp,new); @\label{code-adt-cas}@
